Flow characterisation and power consumption in an inline high shear rotor-stator mixer using CFD

The aim of this paper is two-fold: (1) to provide a detailed investigation of the turbulent flow in an inline high-shear rotor stator mixer; (2) to provide a comparison of two different classes of turbulence models and solution methods currently available. The widely used multiple reference frame (MRF) method is contrasted against a more recently developed sliding mesh method. The sliding mesh algorithm accounts for rotation of the blades and is able to capture the transient effects arising from the rotor-stator interaction. The choice of turbulence model is shown to have a significant impact, with second moment closures able to capture best the hydrodynamics. With an appropriate choice of turbulence model and solution algorithm, we thus demonstrate the capacity of CFD to provide accurate and computationally cost effective characteristic power curve predictions.

==> Figures/Umiar_figures/P0_Re_plot.m <==

Re=[1,10,20,30,40,50,60,70,80,100,110,120,130];

figure;
loglog(water(:,1),water(:,2),'^','LineWidth',1.7,'MarkerSize',12)
hold on
loglog(x25cst_Sil_oil(:,1),x25cst_Sil_oil(:,2),'o','LineWidth',1.7,'MarkerSize',12)
loglog(x50cst_Sil_oil(:,1),x50cst_Sil_oil(:,2),'> k','LineWidth',1.7,'MarkerSize',12)
loglog(x100cst_Sil_oil(:,1),x100cst_Sil_oil(:,2),'< m','LineWidth',1.7,'MarkerSize',12)
loglog(x350cst_Sil_oil(:,1),x350cst_Sil_oil(:,2),'s','LineWidth',1.7,'MarkerSize',12)
loglog(x800cst_Sil_oil(:,1),x800cst_Sil_oil(:,2),'*','LineWidth',1.7,'MarkerSize',12)
loglog(x1000cst_Sil_oil(:,1),x1000cst_Sil_oil(:,2),'+ b','LineWidth',1.7,'MarkerSize',15)
loglog(x10000cst_Sil_oil(:,1),x10000cst_Sil_oil(:,2),'.','LineWidth',1.7,'MarkerSize',30)
%loglog(x2_25_CMC(:,1),x2_25_CMC(:,2),'o')
loglog(530*(1./Re),Re,'k','LineWidth',2,'MarkerSize',12)
%loglog(282.21*(1./(Re.^0.854)),Re)
hold off
legend('Water','25cSt','50cSt','100cSt','350cSt','800cSt','1000cSt','10000cSt')

==> Figures/Umiar_figures/Power_curve_plot.m <==
figure;
plot(EXP_data_6000_RPM(:,1),EXP_data_6000_RPM(:,2),'->','LineWidth',1.7,'MarkerSize',12)
hold on
plot(SST_6000_RPM(:,1),SST_6000_RPM(:,2),'-o r','LineWidth',1.7,'MarkerSize',12)
plot(KE_6000_RPM(:,1),KE_6000_RPM(:,2),'-s b','LineWidth',1.7,'MarkerSize',12)
plot(SSG_6000_RPM(:,1),SSG_6000_RPM(:,2),'-* k','LineWidth',1.7,'MarkerSize',12)
hold off
legend('Experiment','$k-\omega$ SST model','$k-\epsilon$ model','SSG model' )


figure;
plot(EXP_data_6000_RPM(:,1),EXP_data_6000_RPM(:,2),'->','LineWidth',1.7,'MarkerSize',12)
hold on
plot(SSG_6000_RPM_MRF(:,1),SSG_6000_RPM_MRF(:,2),'-o r','LineWidth',1.7,'MarkerSize',12)
plot(SSG_6000_RPM_comp(:,1),SSG_6000_RPM_comp(:,2),'-* k','LineWidth',1.7,'MarkerSize',12)
hold off

legend('Experiment','SSG model with MRF','SSG model with sliding mesh' )



==> Figures/Umiar_figures/Power_data/P0_Re_plot.m <==

Re=[1,10,20,30,40,50,60,70,80,100,110,120,130];

figure;
loglog(water(:,1),water(:,2),'^','LineWidth',1.7,'MarkerSize',12)
hold on
loglog(x25cst_Sil_oil(:,1),x25cst_Sil_oil(:,2),'o','LineWidth',1.7,'MarkerSize',12)
loglog(x50cst_Sil_oil(:,1),x50cst_Sil_oil(:,2),'> k','LineWidth',1.7,'MarkerSize',12)
loglog(x100cst_Sil_oil(:,1),x100cst_Sil_oil(:,2),'< m','LineWidth',1.7,'MarkerSize',12)
loglog(x350cst_Sil_oil(:,1),x350cst_Sil_oil(:,2),'s','LineWidth',1.7,'MarkerSize',12)
loglog(x800cst_Sil_oil(:,1),x800cst_Sil_oil(:,2),'*','LineWidth',1.7,'MarkerSize',12)
loglog(x1000cst_Sil_oil(:,1),x1000cst_Sil_oil(:,2),'+ b','LineWidth',1.7,'MarkerSize',15)
loglog(x10000cst_Sil_oil(:,1),x10000cst_Sil_oil(:,2),'.','LineWidth',1.7,'MarkerSize',30)
%loglog(x2_25_CMC(:,1),x2_25_CMC(:,2),'o')
loglog(530*(1./Re),Re,'k','LineWidth',2,'MarkerSize',12)
%loglog(282.21*(1./(Re.^0.854)),Re)
hold off
legend('Water','25cSt','50cSt','100cSt','350cSt','800cSt','1000cSt','10000cSt')

==> Figures/Umiar_figures/Power_data/P0_Re_plot_exp.m <==

Re=[1,10,20,30,40,50,60,70,80,100,110,120,130];

figure;
loglog(water(:,1),water(:,2),'^','LineWidth',1.7,'MarkerSize',12)
hold on
loglog(cST25(:,1),cST25(:,2),'o','LineWidth',1.7,'MarkerSize',12)
loglog(cST50(:,1),cST50(:,2),'> k','LineWidth',1.7,'MarkerSize',12)
loglog(cST100(:,1),cST100(:,2),'< m','LineWidth',1.7,'MarkerSize',12)
loglog(cST350(:,1),cST350(:,2),'s','LineWidth',1.7,'MarkerSize',12)
loglog(cST800(:,1),cST800(:,2),'*','LineWidth',1.7,'MarkerSize',12)
loglog(cST1000(:,1),cST1000(:,2),'+ b','LineWidth',1.7,'MarkerSize',15)
loglog(cST10000(:,1),cST10000(:,2),'.','LineWidth',1.7,'MarkerSize',30)
%loglog(x2_25_CMC(:,1),x2_25_CMC(:,2),'o')
%loglog(630*(1./(Re)),Re,'k','LineWidth',2,'MarkerSize',12)
loglog(574*(1./(Re)),Re,'k','LineWidth',2,'MarkerSize',12)
%loglog(282.21*(1./(Re.^0.854)),Re)
hold off
legend('Water','25cSt','50cSt','100cSt','350cSt','800cSt','1000cSt','10000cSt')

==> Figures/Umiar_figures/Power_data/Power_curve_plot.m <==
figure;
plot(EXP_data_6000_RPM(:,1),EXP_data_6000_RPM(:,2),'->','LineWidth',1.7,'MarkerSize',12)
hold on
plot(SST_6000_RPM(:,1),SST_6000_RPM(:,2),'-o r','LineWidth',1.7,'MarkerSize',12)
plot(KE_6000_RPM(:,1),KE_6000_RPM(:,2),'-s b','LineWidth',1.7,'MarkerSize',12)
plot(SSG_6000_RPM(:,1),SSG_6000_RPM(:,2),'-* k','LineWidth',1.7,'MarkerSize',12)
hold off
legend('Experiment','$k-\omega$ SST model','$k-\epsilon$ model','SSG model' )


figure;
plot(EXP_data_6000_RPM(:,1),EXP_data_6000_RPM(:,2),'->','LineWidth',1.7,'MarkerSize',12)
hold on
plot(SSG_6000_RPM_MRF(:,1),SSG_6000_RPM_MRF(:,2),'-o r','LineWidth',1.7,'MarkerSize',12)
plot(SSG_6000_RPM_comp(:,1),SSG_6000_RPM_comp(:,2),'-* k','LineWidth',1.7,'MarkerSize',12)
hold off

legend('Experiment','SSG model with MRF','SSG model with sliding mesh' )


